Do Mutable Variables Have Reference Types?

Implicit heterogeneous metaprogramming (a.k.a. offshoring) is an attractive approach for generating C with some correctness guarantees: generate OCaml code, where the correctness guarantees are easier to establish, and then map that code to C. The key idea is that simple imperative OCaml code looks like a non-standard notation for C. Regretfully, it is false, when it comes to mutable variables. In the past, the approach was salvaged by imposing strong ad hoc restrictions. The present paper for the first time investigates the problem systematically and discovers general solutions needing no restrictions. In the process we explicate the subtleties of modeling mutable variables by values of reference types and arrive at an intuitively and formally clear correspondence. We also explain C assignment without resorting to L-values.

==> anc/refcalculi.ml <==
(* Calculi used in the paper
                Do Mutable Variables Have Reference Types?
*)

(* ------------------------------------------------------------------------ 
   The calculus ICalc: simple first-order subset of OCaml
*)

module type icaml = sig
  type 'a exp

  type 'a var                           (* type of variables *)
  val v : 'a var -> 'a exp              (* variables are expressions *)
  val (let-) : 'a exp -> ('a var -> 'w exp) -> 'w exp

  (* constants of 0 arity *)
  val int  : int -> int exp
  val bool : bool -> bool exp

  (* expressions with arity-1 constants *)
  val ref  : 'a exp -> 'a ref exp
  val (!)  : 'a ref exp -> 'a exp
  val assign : 'a ref exp -> 'a exp -> unit exp

  (* expressions with arity-2 constants *)
  val (+) : int exp -> int exp -> int exp

  (* sequencing *)
  val (@.) : unit exp -> 'a exp -> 'a exp
end

module IEx(S:icaml) = struct
  open S
  let ex1 = let- x = ref (int 0) in assign (v x) (!(v x) + int 1) @. !(v x)
  let ex2 = 
    let- x = ref (int 0) in let- y = v x in 
    assign (v y) (int 41) @. ! (v x) + int 1
end

(* One model of ICaml: in terms of OCaml as a metalanguage
   Thunks are needed for proper sequencing (see Landin's model)
*)


module ICaml_OCaml = struct
  type 'a exp = unit -> 'a

  type 'a var = 'a

  let v : 'a var -> 'a exp = fun x -> fun () -> x
  let (let-) : 'a exp -> ('a var -> 'w exp) -> 'w exp = fun e k ->
    fun () -> k (e ()) ()

  (* constants of 0 arity *)
  let int  : int -> int exp   = fun x () -> x
  let bool : bool -> bool exp = fun x () -> x

  (* expressions with arity-2 constants *)
  let (+) : int exp -> int exp -> int exp = fun x y ->
    fun () -> x () + y ()

  (* expressions with arity-1 constants *)
  let ref  : 'a exp -> 'a ref exp = fun e ->
    fun () -> ref (e ())
  let (!)  : 'a ref exp -> 'a exp = fun e -> 
    fun () -> ! (e ())
  let assign : 'a ref exp -> 'a exp -> unit exp = fun e1 e2 -> 
    fun () -> e1 () := e2 ()

  (* sequencing *)
  let (@.) : unit exp -> 'a exp -> 'a exp = fun e1 e2 -> fun () -> e1 (); e2 ()
end

let[@warning "-8"] (1,42) =
  let module M = IEx(ICaml_OCaml) in (M.ex1 (), M.ex2 ())

(* A slight variation of icaml, in which all refs are let-bound *)

module type icaml' = sig
  type 'a exp

  type 'a var                           (* type of variables *)
  val v : 'a var -> 'a exp              (* variables are expressions *)
  val (let-) : 'a exp -> ('a ref var -> 'w exp) -> 'w exp
  val (let+) : 'a exp -> ('a var -> 'w exp) -> 'w exp

  (* constants of 0 arity *)
  val int  : int -> int exp
  val bool : bool -> bool exp

  (* expressions with arity-1 constants *)
  val (!)  : 'a ref exp -> 'a exp
  val assign : 'a ref exp -> 'a exp -> unit exp

  (* expressions with arity-2 constants *)
  val (+) : int exp -> int exp -> int exp

  (* sequencing *)
  val (@.) : unit exp -> 'a exp -> 'a exp
end

module IEx'(S:icaml') = struct
  open S
  let ex1 = let- x = int 0 in assign (v x) (!(v x) + int 1) @. !(v x)
  let ex2 = 
    let- x = int 0 in let+ y = v x in 
    assign (v y) (int 41) @. ! (v x) + int 1
end

module ICaml'_OCaml = struct
  include ICaml_OCaml

  let (let-) : 'a exp -> ('a ref var -> 'w exp) -> 'w exp = fun e k ->
    fun () -> k (Stdlib.ref (e ())) ()

  let (let+) : 'a exp -> ('a var -> 'w exp) -> 'w exp = fun e k ->
    fun () -> k (e ()) ()
end

let[@warning "-8"] (1,42) =
  let module M = IEx'(ICaml'_OCaml) in (M.ex1 (), M.ex2 ())

(* ------------------------------------------------------------------------ 
   The calculus CoreC: a model of a minimal subset of C
*)

module type corec = sig
  type 'a exp

  type 'a var                           (* type of variables *)
  val v : 'a var -> 'a exp              (* variables are expressions *)
  val (let-) : 'a exp -> ('a var -> 'w exp) -> 'w exp

  (* constants of 0 arity *)
  val int  : int -> int exp
  val bool : bool -> bool exp

  (* expressions with arity-2 constants *)
  val (+) : int exp -> int exp -> int exp

  (* assignment: only of variables *)
  val assign : 'a var -> 'a exp -> unit exp

  (* sequencing *)
  val (@.) : unit exp -> 'a exp -> 'a exp
end


module CEx(S:corec) = struct
  open S
  let ex1 = let- x = int 0 in assign x (v x + int 1) @. v x
  let ex2 = 
    let- x = int 0 in let- y = v x in 
    assign y (int 41) @. v x + int 1
end

 
(* One model of CoreC: in terms of OCaml as a metalanguage *)


module CoreC_OCaml = struct
  type 'a exp = unit -> 'a

  type 'a var = 'a ref
  let v : 'a var -> 'a exp = fun x -> fun () -> !x
  let (let-) : 'a exp -> ('a var -> 'w exp) -> 'w exp = fun e k ->
    fun () -> k (ref (e ())) ()

  (* constants of 0 arity *)
  let int  : int -> int exp   = fun x () -> x
  let bool : bool -> bool exp = fun x () -> x

  (* expressions with arity-2 constants *)
  let (+) : int exp -> int exp -> int exp = fun x y ->
    fun () -> x () + y ()

  (* assignment: only of variables *)
  let assign : 'a var -> 'a exp -> unit exp = fun v e -> fun () -> v := e ()

  (* sequencing *)
  let (@.) : unit exp -> 'a exp -> 'a exp = fun e1 e2 -> fun () -> e1 (); e2 ()
end

let[@warning "-8"] (1,1) =
  let module M = CEx(CoreC_OCaml) in (M.ex1 (), M.ex2 ())


(* ------------------------------------------------------------------------ 
   The calculus CoreCE: a model of a less minimal subset of C,
   with pointer types and constant initializers
   We write pointer types as 'a ref (unlike t ptr in the paper),
   to avoid the type function gymnastics when translating from ICaml
*)

module type corece = sig
  type 'a exp

  type const
  type mut

  type ('a,'kind) var       (* type of variables; 'kind is const or mut *)
  val v : ('a,_) var -> 'a exp             (* variables are expressions *)
  val (let-) : 'a exp -> (('a,mut) var   -> 'w exp) -> 'w exp
  val (let+) : 'a exp -> (('a,const) var -> 'w exp) -> 'w exp

  (* called & in the paper *)
  val addr : ('a,mut) var -> 'a ref exp

  (* constants of 0 arity *)
  val int  : int -> int exp
  val bool : bool -> bool exp

  (* expressions with arity-2 constants *)
  val (+) : int exp -> int exp -> int exp

  (* expressions with constants pertaining to pointers *)

  (* called * in the paper *)
  val (!) : 'a ref exp -> 'a exp

  (* e1 <- e2 in the paper: e1 is an expression, not a variable *)
  val assign : 'a ref exp -> 'a exp -> unit exp

  (* sequencing *)
  val (@.) : unit exp -> 'a exp -> 'a exp
end

(* The same example in extended calculus *)
module CEEx(S:corece) = struct
  open S
  let ex1  = let- x = int 0 in assign (addr x) (v x + int 1) @. v x
  let ex11 = 
    let- x = int 0 in assign (addr x) (! (addr x) + int 1) @. ! (addr x)
  let ex2 = 
    let- x = int 0 in let+ y = addr x in 
    assign (v y) (int 41) @. 
    assign (addr x) (! (addr x) + int 1) @. 
    ! (addr x)
end

(* Denotational semantics of the extended calculus CoreCE *)

module CoreCE_OCaml = struct
  type 'a exp = unit -> 'a

  type const = Const
  type mut   = Mut

  type ('a,'kind) var =
    | VC: 'a -> ('a,const) var
    | VM: 'a ref -> ('a,mut) var

  let v : type a b. (a,b) var -> a exp = function
    | VC x -> fun () -> x
    | VM x -> fun () -> Stdlib.(! x)

  let (let-) : 'a exp -> (('a,mut) var   -> 'w exp) -> 'w exp = fun e k ->
    fun () -> k (VM (ref (e ()))) ()
  let (let+) : 'a exp -> (('a,const) var -> 'w exp) -> 'w exp = fun e k ->
    fun () -> k (VC (e ())) ()

  (* called & in the paper *)
  let addr : type a. (a,mut) var -> a ref exp = function
    | VM x -> fun () -> x

  (* constants of 0 arity *)
  let int  : int -> int exp   = fun x () -> x
  let bool : bool -> bool exp = fun x () -> x

  (* expressions with arity-2 constants *)
  let (+) : int exp -> int exp -> int exp = fun x y ->
    fun () -> x () + y ()

  (* called * in the paper *)
  let (!) : 'a ref exp -> 'a exp = fun e ->
    fun () -> !(e ())

  (* e1 <- e2 in the paper: e1 is an expression, not a variable *)
  let assign : 'a ref exp -> 'a exp -> unit exp = fun e1 e2 ->
    fun () -> e1 () := e2 ()

  (* sequencing *)
  let (@.) : unit exp -> 'a exp -> 'a exp = fun e1 e2 -> fun () -> e1 (); e2 ()
end

let[@warning "-8"] (1,1,42) =
  let module M = CEEx(CoreCE_OCaml) in (M.ex1 (), M.ex11 (), M.ex2 ())

(* ------------------------------------------------------------------------ 
   Translation from ICaml' to CoreCE
   This is the translation from the paper
   It is obviously type preserving
   It is also easy to see as meaning preserving
*)

module ICaml'_CoreCE(C:corece) = struct
  type 'a exp = 'a C.exp

  type 'a var =
    | VC : ('a,C.const) C.var -> 'a var
    | VM : ('a,C.mut)   C.var -> 'a ref var

  let v : type a. a var -> a exp = function
    | VC x -> C.(v x)
    | VM x -> C.(addr x)

  let (let-) : 'a exp -> ('a ref var -> 'w exp) -> 'w exp = fun e k ->
    C.(let- x = e in k (VM x))

  let (let+) : 'a exp -> ('a var -> 'w exp) -> 'w exp = fun e k ->
    C.(let+ x = e in k (VC x))

  (* The rest is homomorphism *)

  (* constants of 0 arity *)
  let int  : int -> int exp    = C.int
  let bool : bool -> bool exp  = C.bool

  (* expressions with arity-1 constants *)
  let (!)  : 'a ref exp -> 'a exp = C.(!)
  let assign : 'a ref exp -> 'a exp -> unit exp = C.assign

  (* expressions with arity-2 constants *)
  let (+) : int exp -> int exp -> int exp = C.(+)

  (* sequencing *)
  let (@.) : unit exp -> 'a exp -> 'a exp = C.(@.)

end

(* Test of the meaning preservation *)
let[@warning "-8"] (1,42) =
  let module M = IEx'(ICaml'_CoreCE(CoreCE_OCaml)) in (M.ex1 (), M.ex2 ())

;;

